Bilinear value networks

The dominant framework for off-policy multi-goal reinforcement learning involves estimating goal conditioned Q-value function. When learning to achieve multiple goals, data efficiency is intimately connected with the generalization of the Q-function to new goals. The de-facto paradigm is to approximate Q(s, a, g) using monolithic neural networks. To improve the generalization of the Q-function, we propose a bilinear decomposition that represents the Q-value via a low-rank approximation in the form of a dot product between two vector fields. The first vector field, f(s, a), captures the environment's local dynamics at the state s; whereas the second component, {\phi}(s, g), captures the global relationship between the current state and the goal. We show that our bilinear decomposition scheme substantially improves data efficiency, and has superior transfer to out-of-distribution goals compared to prior methods. Empirical evidence is provided on the simulated Fetch robot task-suite and dexterous manipulation with a Shadow hand.

==> figures/sample_efficiency_hand.py <==
import os
from pathlib import Path

import matplotlib.pyplot as plt
from matplotlib import ticker
import numpy as np
from cmx import CommonMark
from ml_logger import ML_Logger, memoize
from tqdm import tqdm

from metric_analysis.iclr_2022 import fmtr, TITLES

all_games = [
#   'HandReach-v0',
  'HandManipulateBlockRotateZ-v0',
  # # 'HandManipulateBlockRotateZTouchSensors-v0',
  # # 'HandManipulateBlockRotateZTouchSensors-v1',

  'HandManipulateBlockRotateParallel-v0',
  # # 'HandManipulateBlockRotateParallelTouchSensors-v0',
  # # 'HandManipulateBlockRotateParallelTouchSensors-v1',

  'HandManipulateBlockRotateXYZ-v0',
  # # 'HandManipulateBlockRotateXYZTouchSensors-v0',
  # # 'HandManipulateBlockRotateXYZTouchSensors-v1',

  'HandManipulateBlock-v0',
  # # 'HandManipulateBlockTouchSensors-v0',
  # # 'HandManipulateBlockTouchSensors-v1',

  # 'HandManipulateEggRotate-v0',
  # # 'HandManipulateEggRotateTouchSensors-v0',
  # # 'HandManipulateEggRotateTouchSensors-v1',

  # 'HandManipulateEgg-v0',
  # # 'HandManipulateEggTouchSensors-v0',
  # # 'HandManipulateEggTouchSensors-v1',

  # 'HandManipulatePenRotate-v0',
  # # 'HandManipulatePenRotateTouchSensors-v0',
  # # 'HandManipulatePenRotateTouchSensors-v1',

  # 'HandManipulatePen-v0',
  # # 'HandManipulatePenTouchSensors-v0',
  # # 'HandManipulatePenTouchSensors-v1',
]

x_maxs = [
    50,
    100,
    100,
    100,
    50,
    100,
    50,
    100,
]


def memoize(f):
    memo = {}

    def wrapper(*args, **kwargs):
        key = (*args, *kwargs.keys(), *kwargs.values())
        if key not in memo:
            memo[key] = f(*args, **kwargs)
        return memo[key]

    return wrapper


doc = CommonMark(root=os.getcwd(), )
with doc @ """# Comparison between the best-configured norm and dot metric """:
    loader = ML_Logger(prefix="lfgr/lfgr/")
    files = loader.glob(query=f"**/metrics.pkl", wd=".", recursive=True)
    files = list(
        filter(lambda p: p.startswith('001_') or p.startswith('002_') or p.startswith('004_') or p.startswith('006_') \
                         or p.startswith('003_') or p.startswith('005_') or p.startswith('007_'), files))
    files = list(filter(lambda p: np.any([e in p for e in all_games]), files))

    colors = ['#23aaff', '#747474', '#658f71', '#f4b247', '#C95BFF']

loader.glob = memoize(loader.glob)
loader.load_pkl = memoize(loader.load_pkl)

with doc:
    def plot_line(path, color, label, ax):
        try:
            mean, top, bottom, step, = loader.read_metrics("test/success@mean",
                                                        "test/success@97.5%",
                                                        "test/success@2.5%",
                                                        x_key="epoch@min", bin_size=1, path=path, dropna=True, bootstrap=True)
            line = ax.plot(step.to_list(), mean.to_list(), color=color, linestyle='solid', label=label, linewidth=3.0)
            ax.fill_between(step, bottom, top, alpha=0.15, color=color)
        except:
            import ipdb;
            ipdb.set_trace()
        return line

doc @ """
    # Compare the best configurations between full-rank norm and full-rank metric
"""
with doc:
    fig, axes = plt.subplots(nrows=2, ncols=4, sharey=True, figsize=(18, 8))
    for i, env_name in enumerate(tqdm(all_games)):
        ax = axes[i // 4][i % 4]
        # ax = axes[i]

        ddpg_line = plot_line(path=f"001_baselines/train/ddpg/{env_name}/**/metrics.pkl",
                    color=colors[1], ax=ax,
                    label="Mono")

        # lowrank_dot_line = plot_line(path=f"005_sym_metric_dot/train/ddpg/{env_name}/**/metrics.pkl",
        #             color=colors[3], ax=ax,
        #             label="Bi-linear-low")

        # fullrank_dot_line = plot_line(path=f"003_state_asym_metric_dot/train/small/ddpg/{env_name}/**/metrics.pkl",
        #             color=colors[0], ax=ax,
        #             label="Bi-linear-full")

        # env_name = env_name.replace('Hand', '').replace('-v0', '').replace('Manipulate', '')

        ax.set_title(TITLES[env_name])
        if i // 4 == 1:
            ax.set_xlabel('Epoch')
        if i % 4 == 0:
            ax.set_ylabel('Success rate')
        ax.set_ylim(-0.1, 1.05)
        ax.set_xlim(0, x_maxs[i])
        ax.yaxis.set_major_formatter(ticker.FuncFormatter(lambda x, _: f"{x * 100:0.0f}%"))
        ax.set_yticks([0, 0.25, 0.5, 0.75, 1])
        ax.xaxis.get_major_locator().set_params(min_n_ticks=5)

# fig.legend((ddpg_line[0], lowrank_dot_line[0], fullrank_dot_line[0]),
#            ('UVFA (Monolithic)', 'UVFA (Bilinear)', 'BVN (Ours)'), 'lower center',
#            ncol=3)
fig.tight_layout()
# fig.subplots_adjust(bottom=0.25)

for idx, ext in enumerate(["svg", "pdf", "png"]):
  if idx == 0:
    doc.savefig(f'{Path(__file__).stem}/{Path(__file__).stem}_mono.{ext}')
  else:
    plt.savefig(f'{Path(__file__).stem}/{Path(__file__).stem}_mono.{ext}')
doc.flush()

